The diversity-multiplexing tradeoff of the MIMO Z interference channel

The fundamental generalized diversity-multiplexing tradeoff (GDMT) of the quasi-static fading MIMO Z interference channel (Z-IC) is established for the general Z-IC with an arbitrary number of antennas at each node under the assumptions of full channel state information at the transmitters (CSIT) and a short-term average power constraint. In the GDMT framework, the direct link signal-to-noise ratios (SNR) and cross-link interference-to-noise ratio (INR) are allowed to vary so that their ratios relative to a nominal SNR in the dB scale, i.e., the SNR/INR exponents, are fixed. It is shown that a simple Han-Kobayashi message-splitting/partial interference decoding scheme that uses only partial CSIT -- in which the second transmitter's signal depends only on its cross-link channel matrix and the first user's transmit signal doesn't need any CSIT whatsoever -- can achieve the full-CSIT GDMT of the MIMO Z-IC. The GDMT of the MIMO Z-IC under the No-CSIT assumption is also obtained for some range of multiplexing gains. The size of this range depends on the numbers of antennas at the four nodes and the SNR and INR exponents of the direct and cross links, respectively. For certain classes of channels including those in which the interfered receiver has more antennas than do the other nodes, or when the INR exponent is greater than a certain threshold, the GDMT of the MIMO Z-IC under the No-CSIT assumption is completely characterized.

==> latex.sh <==
latex DMT_MIMO_ZIC_wCSIT_V5.tex
bibtex DMT_MIMO_ZIC_wCSIT_V5
latex DMT_MIMO_ZIC_wCSIT_V5.tex
latex DMT_MIMO_ZIC_wCSIT_V5.tex
dvips DMT_MIMO_ZIC_wCSIT_V5.dvi -o
ps2pdf DMT_MIMO_ZIC_wCSIT_V5.ps
kpdf DMT_MIMO_ZIC_wCSIT_V5.pdf

